Synthetic Dataset Generation of Driver Telematics

This article describes techniques employed in the production of a synthetic dataset of driver telematics emulated from a similar real insurance dataset. The synthetic dataset generated has 100,000 policies that included observations about driver's claims experience together with associated classical risk variables and telematics-related variables. This work is aimed to produce a resource that can be used to advance models to assess risks for usage-based insurance. It follows a three-stage process using machine learning algorithms. The first stage is simulating values for the number of claims as multiple binary classifications applying feedforward neural networks. The second stage is simulating values for aggregated amount of claims as regression using feedforward neural networks, with number of claims included in the set of feature variables. In the final stage, a synthetic portfolio of the space of feature variables is generated applying an extended $\texttt{SMOTE}$ algorithm. The resulting dataset is evaluated by comparing the synthetic and real datasets when Poisson and gamma regression models are fitted to the respective data. Other visualization and data summarization produce remarkable similar statistics between the two datasets. We hope that researchers interested in obtaining telematics datasets to calibrate models or learning algorithms will find our work valuable.

==> Appendix_graph/real_summary_graph-Copy1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import warnings\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "syn = pd.read_csv('data_total_measure.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Duration</th>\n",
       "      <th>Insured.age</th>\n",
       "      <th>Insured.sex</th>\n",
       "      <th>Car.age</th>\n",
       "      <th>Marital</th>\n",
       "      <th>Car.use_Commercial</th>\n",
       "      <th>Car.use_Commute</th>\n",
       "      <th>Car.use_Farmer</th>\n",
       "      <th>Car.use_Private</th>\n",
       "      <th>Credit.score</th>\n",
       "      <th>Region</th>\n",
       "      <th>Annual.miles.drive</th>\n",
       "      <th>Years.noclaims</th>\n",
       "      <th>Territory</th>\n",
       "      <th>Annual.pct.driven</th>\n",
       "      <th>Total.miles.driven</th>\n",
       "      <th>Pct.drive.mon</th>\n",
       "      <th>Pct.drive.tue</th>\n",
       "      <th>Pct.drive.wed</th>\n",
       "      <th>Pct.drive.thr</th>\n",
       "      <th>Pct.drive.fir</th>\n",
       "      <th>Pct.drive.sat</th>\n",
       "      <th>Pct.drive.sun</th>\n",
       "      <th>Pct.drive.2hrs</th>\n",
       "      <th>Pct.drive.3hrs</th>\n",
       "      <th>Pct.drive.4hrs</th>\n",
       "      <th>Pct.drive.wkday</th>\n",
       "      <th>Pct.drive.wkend</th>\n",
       "      <th>Pct.drive.rush am</th>\n",
       "      <th>Pct.drive.rush pm</th>\n",
       "      <th>Avgdays.week</th>\n",
       "      <th>Accel.06miles</th>\n",
       "      <th>Accel.08miles</th>\n",
       "      <th>Accel.09miles</th>\n",
       "      <th>Accel.11miles</th>\n",
       "      <th>Accel.12miles</th>\n",
       "      <th>Accel.14miles</th>\n",
       "      <th>Brake.06miles</th>\n",
       "      <th>Brake.08miles</th>\n",
       "      <th>Brake.09miles</th>\n",
       "      <th>Brake.11miles</th>\n",
       "      <th>Brake.12miles</th>\n",
       "      <th>Brake.14miles</th>\n",
       "      <th>Left.turn.intensity08</th>\n",
       "      <th>Left.turn.intensity09</th>\n",
       "      <th>Left.turn.intensity10</th>\n",
       "      <th>Left.turn.intensity11</th>\n",
       "      <th>Left.turn.intensity12</th>\n",
       "      <th>Right.turn.intensity08</th>\n",
       "      <th>Right.turn.intensity09</th>\n",
       "      <th>Right.turn.intensity10</th>\n",
       "      <th>Right.turn.intensity11</th>\n",
       "      <th>Right.turn.intensity12</th>\n",
       "      <th>NB_Claim</th>\n",
       "      <th>AMT_Claim</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>count</th>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>1.000000e+05</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.000000</td>\n",
       "      <td>100000.00000</td>\n",
       "      <td>100000.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>314.204060</td>\n",
       "      <td>51.378950</td>\n",
       "      <td>0.539430</td>\n",
       "      <td>5.639720</td>\n",
       "      <td>0.300700</td>\n",
       "      <td>0.026430</td>\n",
       "      <td>0.498150</td>\n",
       "      <td>0.014130</td>\n",
       "      <td>0.461290</td>\n",
       "      <td>800.888870</td>\n",
       "      <td>0.781410</td>\n",
       "      <td>9124.122908</td>\n",
       "      <td>28.839960</td>\n",
       "      <td>56.531390</td>\n",
       "      <td>0.502798</td>\n",
       "      <td>4833.575303</td>\n",
       "      <td>0.139365</td>\n",
       "      <td>0.151262</td>\n",
       "      <td>0.148288</td>\n",
       "      <td>0.153009</td>\n",
       "      <td>0.157641</td>\n",
       "      <td>0.137912</td>\n",
       "      <td>1.125241e-01</td>\n",
       "      <td>0.003931</td>\n",
       "      <td>0.000868</td>\n",
       "      <td>0.000242</td>\n",
       "      <td>0.749550</td>\n",
       "      <td>0.250450</td>\n",
       "      <td>0.097823</td>\n",
       "      <td>0.137598</td>\n",
       "      <td>5.533067</td>\n",
       "      <td>43.097120</td>\n",
       "      <td>4.532490</td>\n",
       "      <td>1.753550</td>\n",
       "      <td>0.929150</td>\n",
       "      <td>0.525090</td>\n",
       "      <td>0.357030</td>\n",
       "      <td>83.652540</td>\n",
       "      <td>9.594090</td>\n",
       "      <td>3.102530</td>\n",
       "      <td>1.349240</td>\n",
       "      <td>0.589900</td>\n",
       "      <td>0.354990</td>\n",
       "      <td>915.676300</td>\n",
       "      <td>718.053600</td>\n",
       "      <td>551.574010</td>\n",
       "      <td>487.340690</td>\n",
       "      <td>447.758420</td>\n",
       "      <td>843.461830</td>\n",
       "      <td>565.056100</td>\n",
       "      <td>326.654840</td>\n",
       "      <td>246.713120</td>\n",
       "      <td>198.753690</td>\n",
       "      <td>0.04494</td>\n",
       "      <td>137.602253</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>std</th>\n",
       "      <td>79.746222</td>\n",
       "      <td>15.467075</td>\n",
       "      <td>0.498445</td>\n",
       "      <td>4.062135</td>\n",
       "      <td>0.458565</td>\n",
       "      <td>0.160411</td>\n",
       "      <td>0.499999</td>\n",
       "      <td>0.118027</td>\n",
       "      <td>0.498502</td>\n",
       "      <td>83.382316</td>\n",
       "      <td>0.413292</td>\n",
       "      <td>3826.144730</td>\n",
       "      <td>16.123717</td>\n",
       "      <td>24.036518</td>\n",
       "      <td>0.300049</td>\n",
       "      <td>4545.943016</td>\n",
       "      <td>0.042807</td>\n",
       "      <td>0.047612</td>\n",
       "      <td>0.044609</td>\n",
       "      <td>0.044418</td>\n",
       "      <td>0.043716</td>\n",
       "      <td>0.053069</td>\n",
       "      <td>4.986396e-02</td>\n",
       "      <td>0.008122</td>\n",
       "      <td>0.004005</td>\n",
       "      <td>0.002592</td>\n",
       "      <td>0.083039</td>\n",
       "      <td>0.083039</td>\n",
       "      <td>0.078752</td>\n",
       "      <td>0.069939</td>\n",
       "      <td>1.248339</td>\n",
       "      <td>62.104937</td>\n",
       "      <td>19.531385</td>\n",
       "      <td>14.560158</td>\n",
       "      <td>11.936031</td>\n",
       "      <td>9.699139</td>\n",
       "      <td>8.433604</td>\n",
       "      <td>80.229374</td>\n",
       "      <td>18.138818</td>\n",
       "      <td>12.701017</td>\n",
       "      <td>10.591411</td>\n",
       "      <td>9.124862</td>\n",
       "      <td>8.234056</td>\n",
       "      <td>16330.899091</td>\n",
       "      <td>15666.068925</td>\n",
       "      <td>14687.929802</td>\n",
       "      <td>14198.331308</td>\n",
       "      <td>13719.790281</td>\n",
       "      <td>11630.185503</td>\n",
       "      <td>10657.402935</td>\n",
       "      <td>9460.244357</td>\n",
       "      <td>8977.569994</td>\n",
       "      <td>8585.177049</td>\n",
       "      <td>0.21813</td>\n",
       "      <td>1264.320056</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>min</th>\n",
       "      <td>27.000000</td>\n",
       "      <td>16.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-2.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>422.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>11.000000</td>\n",
       "      <td>0.002740</td>\n",
       "      <td>0.095298</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-1.880000e-09</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.200902</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.00000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25%</th>\n",
       "      <td>200.000000</td>\n",
       "      <td>39.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>766.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>6213.710000</td>\n",
       "      <td>15.000000</td>\n",
       "      <td>35.000000</td>\n",
       "      <td>0.249315</td>\n",
       "      <td>1529.897500</td>\n",
       "      <td>0.120894</td>\n",
       "      <td>0.130084</td>\n",
       "      <td>0.129348</td>\n",
       "      <td>0.133619</td>\n",
       "      <td>0.138615</td>\n",
       "      <td>0.109415</td>\n",
       "      <td>8.525815e-02</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.710336</td>\n",
       "      <td>0.204727</td>\n",
       "      <td>0.037389</td>\n",
       "      <td>0.090424</td>\n",
       "      <td>4.911596</td>\n",
       "      <td>9.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>33.000000</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>7.000000</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>11.000000</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.00000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50%</th>\n",
       "      <td>365.000000</td>\n",
       "      <td>51.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>825.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>7456.452000</td>\n",
       "      <td>29.000000</td>\n",
       "      <td>62.000000</td>\n",
       "      <td>0.490411</td>\n",
       "      <td>3468.287765</td>\n",
       "      <td>0.137909</td>\n",
       "      <td>0.147900</td>\n",
       "      <td>0.147083</td>\n",
       "      <td>0.151377</td>\n",
       "      <td>0.155996</td>\n",
       "      <td>0.134668</td>\n",
       "      <td>1.107058e-01</td>\n",
       "      <td>0.001308</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.752464</td>\n",
       "      <td>0.247536</td>\n",
       "      <td>0.078013</td>\n",
       "      <td>0.129842</td>\n",
       "      <td>5.890227</td>\n",
       "      <td>24.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>60.000000</td>\n",
       "      <td>6.000000</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>66.000000</td>\n",
       "      <td>22.000000</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>122.000000</td>\n",
       "      <td>43.000000</td>\n",
       "      <td>7.000000</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.00000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75%</th>\n",
       "      <td>366.000000</td>\n",
       "      <td>63.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>8.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>856.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>12427.420000</td>\n",
       "      <td>41.000000</td>\n",
       "      <td>78.000000</td>\n",
       "      <td>0.753425</td>\n",
       "      <td>6779.876842</td>\n",
       "      <td>0.155203</td>\n",
       "      <td>0.168479</td>\n",
       "      <td>0.165925</td>\n",
       "      <td>0.170582</td>\n",
       "      <td>0.174473</td>\n",
       "      <td>0.161304</td>\n",
       "      <td>1.347562e-01</td>\n",
       "      <td>0.004791</td>\n",
       "      <td>0.000584</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.795273</td>\n",
       "      <td>0.289664</td>\n",
       "      <td>0.140843</td>\n",
       "      <td>0.174353</td>\n",
       "      <td>6.487471</td>\n",
       "      <td>52.000000</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>107.000000</td>\n",
       "      <td>11.000000</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>361.000000</td>\n",
       "      <td>146.000000</td>\n",
       "      <td>30.000000</td>\n",
       "      <td>9.000000</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>680.000000</td>\n",
       "      <td>321.000000</td>\n",
       "      <td>81.000000</td>\n",
       "      <td>27.000000</td>\n",
       "      <td>9.000000</td>\n",
       "      <td>0.00000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>366.000000</td>\n",
       "      <td>103.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>20.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>900.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>56731.172300</td>\n",
       "      <td>79.000000</td>\n",
       "      <td>91.000000</td>\n",
       "      <td>1.079452</td>\n",
       "      <td>47282.603936</td>\n",
       "      <td>0.998172</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.997900</td>\n",
       "      <td>0.998617</td>\n",
       "      <td>0.946596</td>\n",
       "      <td>9.760634e-01</td>\n",
       "      <td>0.455742</td>\n",
       "      <td>0.323831</td>\n",
       "      <td>0.265887</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.988042</td>\n",
       "      <td>0.993178</td>\n",
       "      <td>7.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>621.000000</td>\n",
       "      <td>794740.000000</td>\n",
       "      <td>794676.000000</td>\n",
       "      <td>794380.000000</td>\n",
       "      <td>793926.000000</td>\n",
       "      <td>793170.000000</td>\n",
       "      <td>841210.000000</td>\n",
       "      <td>841207.000000</td>\n",
       "      <td>841200.000000</td>\n",
       "      <td>841176.000000</td>\n",
       "      <td>841144.000000</td>\n",
       "      <td>3.00000</td>\n",
       "      <td>104074.886700</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            Duration    Insured.age    Insured.sex        Car.age  \\\n",
       "count  100000.000000  100000.000000  100000.000000  100000.000000   \n",
       "mean      314.204060      51.378950       0.539430       5.639720   \n",
       "std        79.746222      15.467075       0.498445       4.062135   \n",
       "min        27.000000      16.000000       0.000000      -2.000000   \n",
       "25%       200.000000      39.000000       0.000000       2.000000   \n",
       "50%       365.000000      51.000000       1.000000       5.000000   \n",
       "75%       366.000000      63.000000       1.000000       8.000000   \n",
       "max       366.000000     103.000000       1.000000      20.000000   \n",
       "\n",
       "             Marital  Car.use_Commercial  Car.use_Commute  Car.use_Farmer  \\\n",
       "count  100000.000000       100000.000000    100000.000000   100000.000000   \n",
       "mean        0.300700            0.026430         0.498150        0.014130   \n",
       "std         0.458565            0.160411         0.499999        0.118027   \n",
       "min         0.000000            0.000000         0.000000        0.000000   \n",
       "25%         0.000000            0.000000         0.000000        0.000000   \n",
       "50%         0.000000            0.000000         0.000000        0.000000   \n",
       "75%         1.000000            0.000000         1.000000        0.000000   \n",
       "max         1.000000            1.000000         1.000000        1.000000   \n",
       "\n",
       "       Car.use_Private   Credit.score         Region  Annual.miles.drive  \\\n",
       "count    100000.000000  100000.000000  100000.000000       100000.000000   \n",
       "mean          0.461290     800.888870       0.781410         9124.122908   \n",
       "std           0.498502      83.382316       0.413292         3826.144730   \n",
       "min           0.000000     422.000000       0.000000            0.000000   \n",
       "25%           0.000000     766.000000       1.000000         6213.710000   \n",
       "50%           0.000000     825.000000       1.000000         7456.452000   \n",
       "75%           1.000000     856.000000       1.000000        12427.420000   \n",
       "max           1.000000     900.000000       1.000000        56731.172300   \n",
       "\n",
       "       Years.noclaims      Territory  Annual.pct.driven  Total.miles.driven  \\\n",
       "count   100000.000000  100000.000000      100000.000000       100000.000000   \n",
       "mean        28.839960      56.531390           0.502798         4833.575303   \n",
       "std         16.123717      24.036518           0.300049         4545.943016   \n",
       "min          0.000000      11.000000           0.002740            0.095298   \n",
       "25%         15.000000      35.000000           0.249315         1529.897500   \n",
       "50%         29.000000      62.000000           0.490411         3468.287765   \n",
       "75%         41.000000      78.000000           0.753425         6779.876842   \n",
       "max         79.000000      91.000000           1.079452        47282.603936   \n",
       "\n",
       "       Pct.drive.mon  Pct.drive.tue  Pct.drive.wed  Pct.drive.thr  \\\n",
       "count  100000.000000  100000.000000  100000.000000  100000.000000   \n",
       "mean        0.139365       0.151262       0.148288       0.153009   \n",
       "std         0.042807       0.047612       0.044609       0.044418   \n",
       "min         0.000000       0.000000       0.000000       0.000000   \n",
       "25%         0.120894       0.130084       0.129348       0.133619   \n",
       "50%         0.137909       0.147900       0.147083       0.151377   \n",
       "75%         0.155203       0.168479       0.165925       0.170582   \n",
       "max         0.998172       1.000000       1.000000       0.997900   \n",
       "\n",
       "       Pct.drive.fir  Pct.drive.sat  Pct.drive.sun  Pct.drive.2hrs  \\\n",
       "count  100000.000000  100000.000000   1.000000e+05   100000.000000   \n",
       "mean        0.157641       0.137912   1.125241e-01        0.003931   \n",
       "std         0.043716       0.053069   4.986396e-02        0.008122   \n",
       "min         0.000000       0.000000  -1.880000e-09        0.000000   \n",
       "25%         0.138615       0.109415   8.525815e-02        0.000000   \n",
       "50%         0.155996       0.134668   1.107058e-01        0.001308   \n",
       "75%         0.174473       0.161304   1.347562e-01        0.004791   \n",
       "max         0.998617       0.946596   9.760634e-01        0.455742   \n",
       "\n",
       "       Pct.drive.3hrs  Pct.drive.4hrs  Pct.drive.wkday  Pct.drive.wkend  \\\n",
       "count   100000.000000   100000.000000    100000.000000    100000.000000   \n",
       "mean         0.000868        0.000242         0.749550         0.250450   \n",
       "std          0.004005        0.002592         0.083039         0.083039   \n",
       "min          0.000000        0.000000         0.000000         0.000000   \n",
       "25%          0.000000        0.000000         0.710336         0.204727   \n",
       "50%          0.000000        0.000000         0.752464         0.247536   \n",
       "75%          0.000584        0.000000         0.795273         0.289664   \n",
       "max          0.323831        0.265887         1.000000         1.000000   \n",
       "\n",
       "       Pct.drive.rush am  Pct.drive.rush pm   Avgdays.week  Accel.06miles  \\\n",
       "count      100000.000000      100000.000000  100000.000000  100000.000000   \n",
       "mean            0.097823           0.137598       5.533067      43.097120   \n",
       "std             0.078752           0.069939       1.248339      62.104937   \n",
       "min             0.000000           0.000000       0.200902       0.000000   \n",
       "25%             0.037389           0.090424       4.911596       9.000000   \n",
       "50%             0.078013           0.129842       5.890227      24.000000   \n",
       "75%             0.140843           0.174353       6.487471      52.000000   \n",
       "max             0.988042           0.993178       7.000000     621.000000   \n",
       "\n",
       "       Accel.08miles  Accel.09miles  Accel.11miles  Accel.12miles  \\\n",
       "count  100000.000000  100000.000000  100000.000000  100000.000000   \n",
       "mean        4.532490       1.753550       0.929150       0.525090   \n",
       "std        19.531385      14.560158      11.936031       9.699139   \n",
       "min         0.000000       0.000000       0.000000       0.000000   \n",
       "25%         0.000000       0.000000       0.000000       0.000000   \n",
       "50%         1.000000       0.000000       0.000000       0.000000   \n",
       "75%         3.000000       1.000000       0.000000       0.000000   \n",
       "max       621.000000     621.000000     621.000000     621.000000   \n",
       "\n",
       "       Accel.14miles  Brake.06miles  Brake.08miles  Brake.09miles  \\\n",
       "count  100000.000000  100000.000000  100000.000000  100000.000000   \n",
       "mean        0.357030      83.652540       9.594090       3.102530   \n",
       "std         8.433604      80.229374      18.138818      12.701017   \n",
       "min         0.000000       0.000000       0.000000       0.000000   \n",
       "25%         0.000000      33.000000       3.000000       1.000000   \n",
       "50%         0.000000      60.000000       6.000000       2.000000   \n",
       "75%         0.000000     107.000000      11.000000       3.000000   \n",
       "max       621.000000     621.000000     621.000000     621.000000   \n",
       "\n",
       "       Brake.11miles  Brake.12miles  Brake.14miles  Left.turn.intensity08  \\\n",
       "count  100000.000000  100000.000000  100000.000000          100000.000000   \n",
       "mean        1.349240       0.589900       0.354990             915.676300   \n",
       "std        10.591411       9.124862       8.234056           16330.899091   \n",
       "min         0.000000       0.000000       0.000000               0.000000   \n",
       "25%         0.000000       0.000000       0.000000               7.000000   \n",
       "50%         1.000000       0.000000       0.000000              66.000000   \n",
       "75%         1.000000       0.000000       0.000000             361.000000   \n",
       "max       621.000000     621.000000     621.000000          794740.000000   \n",
       "\n",
       "       Left.turn.intensity09  Left.turn.intensity10  Left.turn.intensity11  \\\n",
       "count          100000.000000          100000.000000          100000.000000   \n",
       "mean              718.053600             551.574010             487.340690   \n",
       "std             15666.068925           14687.929802           14198.331308   \n",
       "min                 0.000000               0.000000               0.000000   \n",
       "25%                 2.000000               0.000000               0.000000   \n",
       "50%                22.000000               3.000000               1.000000   \n",
       "75%               146.000000              30.000000               9.000000   \n",
       "max            794676.000000          794380.000000          793926.000000   \n",
       "\n",
       "       Left.turn.intensity12  Right.turn.intensity08  Right.turn.intensity09  \\\n",
       "count          100000.000000           100000.000000           100000.000000   \n",
       "mean              447.758420              843.461830              565.056100   \n",
       "std             13719.790281            11630.185503            10657.402935   \n",
       "min                 0.000000                0.000000                0.000000   \n",
       "25%                 0.000000               11.000000                3.000000   \n",
       "50%                 0.000000              122.000000               43.000000   \n",
       "75%                 2.000000              680.000000              321.000000   \n",
       "max            793170.000000           841210.000000           841207.000000   \n",
       "\n",
       "       Right.turn.intensity10  Right.turn.intensity11  Right.turn.intensity12  \\\n",
       "count           100000.000000           100000.000000           100000.000000   \n",
       "mean               326.654840              246.713120              198.753690   \n",
       "std               9460.244357             8977.569994             8585.177049   \n",
       "min                  0.000000                0.000000                0.000000   \n",
       "25%                  0.000000                0.000000                0.000000   \n",
       "50%                  7.000000                2.000000                0.000000   \n",
       "75%                 81.000000               27.000000                9.000000   \n",
       "max             841200.000000           841176.000000           841144.000000   \n",
       "\n",
       "           NB_Claim      AMT_Claim  \n",
       "count  100000.00000  100000.000000  \n",
       "mean        0.04494     137.602253  \n",
       "std         0.21813    1264.320056  \n",
       "min         0.00000       0.000000  \n",
       "25%         0.00000       0.000000  \n",
       "50%         0.00000       0.000000  \n",
       "75%         0.00000       0.000000  \n",
       "max         3.00000  104074.886700  "
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pd.set_option('display.max_columns', 1890)\n",
    "syn.describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "syn2=pd.read_csv('data_total_measure.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "syn2['Duration']=pd.cut(syn['Duration'],bins=[0, 197, 230, 264,298,332,366])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Duration'],aggfunc=np.mean)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Duration',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_du.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Annual.pct.driven</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(0.0, 0.15]</th>\n",
       "      <td>0.006750</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.15, 0.3]</th>\n",
       "      <td>0.017428</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.3, 0.45]</th>\n",
       "      <td>0.025593</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.45, 0.6]</th>\n",
       "      <td>0.029966</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.6, 0.75]</th>\n",
       "      <td>0.075026</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.75, 0.9]</th>\n",
       "      <td>0.112041</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.9, 1.079]</th>\n",
       "      <td>0.105105</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                   NB_Claim\n",
       "Annual.pct.driven          \n",
       "(0.0, 0.15]        0.006750\n",
       "(0.15, 0.3]        0.017428\n",
       "(0.3, 0.45]        0.025593\n",
       "(0.45, 0.6]        0.029966\n",
       "(0.6, 0.75]        0.075026\n",
       "(0.75, 0.9]        0.112041\n",
       "(0.9, 1.079]       0.105105"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Annual.pct.driven']=pd.cut(syn['Annual.pct.driven'],bins=[0,0.15,0.30,0.45,0.60,0.75,0.90,1.079])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Annual.pct.driven'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Annual.pct.driven',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_pdriven.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Total.miles.driven</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(0, 5000]</th>\n",
       "      <td>0.019860</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(5000, 10000]</th>\n",
       "      <td>0.077974</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(10000, 15000]</th>\n",
       "      <td>0.112420</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(15000, 20000]</th>\n",
       "      <td>0.127758</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(20000, 25000]</th>\n",
       "      <td>0.155477</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(25000, 30000]</th>\n",
       "      <td>0.186047</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(30000, 35000]</th>\n",
       "      <td>0.265306</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(35000, 48000]</th>\n",
       "      <td>0.217391</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                    NB_Claim\n",
       "Total.miles.driven          \n",
       "(0, 5000]           0.019860\n",
       "(5000, 10000]       0.077974\n",
       "(10000, 15000]      0.112420\n",
       "(15000, 20000]      0.127758\n",
       "(20000, 25000]      0.155477\n",
       "(25000, 30000]      0.186047\n",
       "(30000, 35000]      0.265306\n",
       "(35000, 48000]      0.217391"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Total.miles.driven']=pd.cut(syn['Total.miles.driven'],bins=[0,5000,10000,15000,20000,25000,30000,35000,48000])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Total.miles.driven'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Total.miles.driven',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_mdriven.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Pct.drive.tue</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(0.0, 0.1]</th>\n",
       "      <td>0.019477</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.1, 0.2]</th>\n",
       "      <td>0.052021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.2, 0.3]</th>\n",
       "      <td>0.021148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.3, 0.4]</th>\n",
       "      <td>0.012987</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.4, 0.5]</th>\n",
       "      <td>0.014925</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.5, 1.0]</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               NB_Claim\n",
       "Pct.drive.tue          \n",
       "(0.0, 0.1]     0.019477\n",
       "(0.1, 0.2]     0.052021\n",
       "(0.2, 0.3]     0.021148\n",
       "(0.3, 0.4]     0.012987\n",
       "(0.4, 0.5]     0.014925\n",
       "(0.5, 1.0]     0.000000"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Pct.drive.tue']=pd.cut(syn['Pct.drive.tue'],bins=[0,0.1,0.2,0.3,0.4,0.5,1])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Pct.drive.tue'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Pct.drive.tue',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_tue.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Pct.drive.rush pm</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(0.0, 0.1]</th>\n",
       "      <td>0.033301</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.1, 0.2]</th>\n",
       "      <td>0.056676</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.2, 0.3]</th>\n",
       "      <td>0.047519</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.3, 0.4]</th>\n",
       "      <td>0.046536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.4, 0.5]</th>\n",
       "      <td>0.040816</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(0.5, 1.0]</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                   NB_Claim\n",
       "Pct.drive.rush pm          \n",
       "(0.0, 0.1]         0.033301\n",
       "(0.1, 0.2]         0.056676\n",
       "(0.2, 0.3]         0.047519\n",
       "(0.3, 0.4]         0.046536\n",
       "(0.4, 0.5]         0.040816\n",
       "(0.5, 1.0]         0.000000"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Pct.drive.rush pm']=pd.cut(syn['Pct.drive.rush pm'],bins=[0,0.1,0.2,0.3,0.4,0.5,1])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Pct.drive.rush pm'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Pct.drive.rush pm',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_rushpm.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Accel.09miles</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(0, 15]</th>\n",
       "      <td>0.059268</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(15, 30]</th>\n",
       "      <td>0.048122</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(30, 45]</th>\n",
       "      <td>0.073248</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(45, 60]</th>\n",
       "      <td>0.075862</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(60, 75]</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(75, 621]</th>\n",
       "      <td>0.026178</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               NB_Claim\n",
       "Accel.09miles          \n",
       "(0, 15]        0.059268\n",
       "(15, 30]       0.048122\n",
       "(30, 45]       0.073248\n",
       "(45, 60]       0.075862\n",
       "(60, 75]       0.000000\n",
       "(75, 621]      0.026178"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Accel.09miles']=pd.cut(syn['Accel.09miles'],bins=[0,15,30,45,60,75,621])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Accel.09miles'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAE5CAYAAABvZ7DfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzdZ0AUV9sG4HtZuggCCoiiYAGkWkBFsWA0qIAC9hI1loQXe40xsb12jT1+sTcsqNgw9tgFgahYUBBEVFB67yzL+X7wMmEVdMBFdslz/ZLZ2d3neJab2TNn5ggYYwyEEELqBIXaLoAQQoj0UKgTQkgdQqFOCCF1CIU6IYTUIRTqhBBSh1CoE0JIHUKhTgghdYgi3x3HjBmDrl274scff/zkfqtWrcKNGzdw5cqVT+5XUFCAsLAwNGrUCEKhkG8ZhBDyryYWi5GcnAwrKyuoqqp+9DjvUA8JCYGBgcFn93vx4gXi4+M/u19YWBhGjRrF9+0JIYSUc/jwYdjZ2X20vdJQnz17NpKTkyW2BQYGYsyYMZW+SVZWFl68eAFDQ8PPFtSoUSOuMD5/LAghhAAJCQkYNWoUl6EfqjTUu3Xrhvnz53M/CwQCpKSkICUl5ZNvKBAIMHHixM8WVjbkYmBggKZNm352f0IIIf+obNi60lB3d3eHhoYGxGIxGGOYMWMG7O3tMXr06Ar3FwgEUFFRgYmJCZo1ayadqgkhhFTJJ8fUe/fuzf3b3t4ejo6OcHZ2rvGiCCGEVA/vE6U+Pj41WQchhBAp4B3qZZKSkhAVFYX8/HyUlJRUut+33377RYURQgipOt6hLhaLsXTpUvj5+YHPLdjDw8O/qDBCCCFVxzvUDxw4gOPHjwMAmjZtCj09PbpoiBBCZAzvUD99+jQUFBSwZcsWiROohBBCZAfvUH/z5g06dOhAgU7IZxjPP/9V3+/1apev+n5EtvG+oVe9evWgoaFRk7UQQgj5QrxD3d7eHk+fPkVhYWFN1kMIIeQL8A71adOmITc3F0uWLEFBQUFN1kQIIaSaeI+pX7p0Cfb29jhz5gwuX74MMzMzaGlpVbivQCDAH3/8IbUiCSGE8MM71H///XcIBAIwxpCXl4fQ0NBK9xUIBFIpjhBCSNXwDvVVq1bVZB2EEEKkgHeoe3h41GQd5F+EpvwRUnNojVJCCKlDeB+p79u3r0ov/P3331e5GEIIIV+Gd6ivWbOG1wlQxhgEAgGFOiGE1ALeoe7u7l5hqIvFYmRlZeHp06dITU2Fq6trhYuhEkIIqXm8Q3316tWffLy4uBjLly/HmTNn4OXl9cWFEUIIqTqpnShVVFTEwoULoampiS1btkjrZQkhhFSBVGe/CIVC2NraIjg4WJovSwghhCepT2lMSUmhm34RQkgtkWqonzhxAqGhoWjRooU0X5YQQghPvE+Uurm5VfqYWCxGamoqsrKyIBAIMGzYMKkURwghpGp4h3pUVNRn91FRUcG4ceMo1AkhpJbwDvWDBw9W+piCggLU1dXRokULqKqqSqUwQgghVcc71Dt27FiTdRBCCJEC3qFeXnp6Oh48eIDExESoqKigYcOGsLOzozVMCSGkllUp1IuKirBq1SqcOHECYrFY4jElJSV4enri559/hoqKilSLJIQQwg/vUBeLxfDy8sK9e/cgEAhgbW0NIyMjlJSU4O3bt3j+/DmOHTuG2NhY7NmzpyZrJoQQUgneoX7y5EkEBgbCzMwMmzZtgomJicTjr169wqxZsxAYGIgzZ87A3d1d6sUSQgj5NN4XH506dQqqqqrYuXPnR4EOAC1atMCOHTugoqKCkydPSrVIQggh/PAO9aioKNjZ2UFfX7/SffT19WFvb89rTjshhBDp4x3qIpEI6urqn91PTU0N+fn5X1QUIYSQ6uEd6k2bNkVoaChEIlGl+4hEIoSGhqJx48ZSKY4QQkjV8A51JycnpKSkYOXKlWCMVbjPqlWrkJKSAicnJ6kVSAghhD/es18mTJiA06dPw9fXFw8ePEC/fv1gZGQEAIiNjcXFixcRFRUFXV1dTJw4scYKJoQQUjneoa6jo4N9+/bB29sbkZGRH50MZYyhSZMm+P3336Grqyv1QgkhhHxela4oNTMzw6VLl3Dx4kWEhIQgKSkJJSUl0NfXR6dOndC3b18oKyvXVK2EEEI+o8r3flFSUsKAAQMwYMAAbltOTg6Kiooo0AkhpJZVaeWjtLQ0zJs3D97e3hLbAwIC0K1bN0yfPh0pKSlSLZAQQgh/vI/U09LSMHToUMTFxaFZs2YSjxUXF0MoFOLy5cuIiIjAyZMn6Y6NhBBSC3gfqe/evRtxcXFwcXGBr6+vxGMuLi4ICgqCm5sb3rx5g+3bt0u9UEIIIZ/HO9Rv3boFQ0NDrF27Fjo6Oh89rq6ujpUrV8LAwABXrlyRapGEEEL44R3q7969g5WVFYRCYaX7KCkpwcrKCvHx8VIpjhBCSNXwDnUNDQ2kpqZ+dr/s7Gxe94ghhBAifbxD3draGo8ePcKTJ08q3SciIgIPHjyAlZWVVIojhBBSNbxDfdSoURCLxZg0aRJ8fX0lpi6mpaXBz88PEyZMgFgsxujRo2ukWEIIIZ/Ge0qjo6MjfvjhB+zcuRNLly7F0qVLoahY+vTi4mIApbcK+P777+mGXoQQUkuqdEXprFmzYGdnBx8fH4SEhKCwsBBA6QnStm3bYsyYMejTp0+NFEoIIeTzqnybgO7du6N79+4AgIyMDBQXF6NBgwbcUTshhJDa80VJ3KBBA2nVQQghRArk8vDaeP75r/p+r1e7fNX3I4SQ6qrSDb0IIYTINgp1QgipQyjUCSGkDqFQJ4SQOoRCnRBC6pAqz34pLCxEbGwsd+FRZSwtLatdFCGEkOrhHeoikQjLli3D6dOnudsCVEYgEOD58+dfXBwhhJCq4R3qu3btwvHjxwEA9erVg5aWVo0VRQghpHp4h/q5c+egqKiIbdu2oUePHjVZEyGEkGrifaL0/fv3cHBwoEAnhBAZxjvU9fX1IRaLa7IWQgghX4h3qLu5uSE0NBSxsbE1WQ8hhJAvwHtM/ccff0RISAi+++47TJ48GRYWFtDW1q50f0NDQ6kUSAghhD/eoa6srAwrKyv8/fffWLRo0Sf3pSmNhBBSO3iH+o4dO7B//34ApcvWqamp1VRNhBBCqol3qPv5+UFBQQFLliyBm5sbVFVVa7IuQggh1cA71BMTE9GpUycMGTKkJushhBDyBXjPfmnUqBGUlJRqshZCCCFfiHeou7i4IDg4GO/fv6/JegghhHwB3sMv//nPfxAQEIDvvvsO3t7eaNu2LbS0tKCoWPFL0KLUhBDy9fEOdXd3dxQUFCApKQm//vrrJ/elKY2EEFI7eIf6mzdveL8oY6xaxRBCCPkyvEM9IiKiJusghBAiBbScHSGE1CEU6oQQUodUOvzSvn17CAQCnDp1Cs2bN0f79u15v6hAIMCDBw+kUiAhhBD+Kg31vLw8AEBJSYnEz4QQQmRXpaF+7do1AICBgYHEz4QQQmRXpaHepEmTT/5MCCFE9vCe0lgVYWFhsLKyqomX/lcwnn/+q77f69UuX/X9CCE1p0qhHhERgaNHj+Ldu3cQiUQSFxkxxlBYWIiUlBQkJCTQFaWEEFILqnTx0fDhw1FYWMiFuUAgkAj2sp/LxuEJIYR8XbxDfdeuXSgoKICdnR0GDhyIkJAQnD9/HqtWrUJRURFu3bqFa9euwczMDGfOnKnJmgkhhFSC98VHDx48gJaWFnbs2IEhQ4bAw8MDjDE0bNgQQ4cOxbZt2zBlyhRERkbCz8+vJmsmhBBSCd6hnpqaCisrK9SrVw8AYGZmBsYYwsLCuH28vLygra0Nf39/6VdKCCHks3iHuqKiIjQ0NLifdXV1oaamhpiYGIl9bGxs8O7dO+lWSQghhBfeoW5gYIDY2FiJbUZGRnjx4oXENqFQiNTUVOlURwghpEp4h7q9vT3Cw8Nx8eJFblubNm0QGRmJ6OhoAEBBQQEePXqEhg0bSr9SQgghn8U71MeOHQslJSXMmjWLW/nIw8MDJSUlmDRpEtatW4fhw4cjLS0NdnZ2NVYwIYSQyvEO9ZYtW2Lz5s3Q1dVFcXExAKBz585wdnbG+/fvsXfvXkRERKB+/fqYMmVKjRVMCCGkclW6otTJyQm3bt1CSkoKt23Tpk04d+4cHj58CG1tbQwdOhSNGzeWeqGEEEI+r8r3fhEKhdDX1+d+FggEGDBgAAYMGCDVwgghhFQdrXxECCF1SKVH6m5ubtV+UYFAQBcgEUJILag01KOioqr9ogKBoNrPJYQQUn2VhvrBgwe/Zh2EEEKkoNJQ79ix49esgxBCiBRU6UQpYwx+fn7YsmWLxPZbt27Bzc0Nhw8flri/OiGEkK+Ld6iLRCJ4e3tj4cKFErcKAIC4uDhERUVh+fLlmDx5MgU7IYTUEt6hfvz4cdy4cQMmJiaYN2+exGPDhg3Dvn370KpVK9y4cQO+vr5SL5QQQsjn8Q71U6dOQVNTE4cPH4aTk5PEY4qKinBwcMD+/fuhrq6OEydOSL1QQgghn8c71N++fQs7Oztoa2tXuo+uri46dOiAV69eSaU4QgghVcM71BUUFLgbeX2KUCikeeqEEFJLeIe6iYkJ/v77708ugJGRkYG///4bLVu2lEpxhBBCqoZ3qHt4eCA/Px8//PADtyhGeW/fvsV//vMf5Obm0s29CCGklvC+S+OQIUNw4cIFBAcHw9XVFcbGxjA0NAQAJCQkICYmBiUlJbCzs8PIkSNrrGBCCCGV4x3qCgoK2LVrF7Zs2YLjx48jJiZGYtFpVVVVDB48GHPmzIGiYpXv6EsIIUQKqpS+ysrKmDNnDmbMmIGwsDAkJSWhuLgYjRo1gpWVFdTU1GqqTkIIITxU65BaUVERbdu2lXYthBBCvhAtkkEIIXUIhTohhNQhFOqEEFKHUKgTQkgdQqFOCCF1CIU6IYTUIRTqhBBSh1Q6T33MmDHVflGBQIADBw5U+/mEEEKqp9JQDwkJqXC7QCCodLm6ssfo1ruEEFI7Kg31zZs3S/zMGMO2bdvw8uVLuLi4wNnZGUZGRhAKhUhMTMS1a9fg5+cHW1tb/PLLLzVeOCGEkI9VGurOzs4SP584cQIvX77EqlWr4O7uLvGYqakpunXrBkdHR0yZMgUBAQGwsLComYoJIYRUiveJ0oMHD8LCwuKjQC+vd+/eaNu2Lfz8/KRSHCGEkKqp0hqlRkZGn91PX18fCQkJX1QUIYSQ6uEd6rq6uggPD6/0JCkAFBUV4dGjRzAwMJBKcYQQQqqGd6j36NEDb9++xZo1ayoM9qKiIvzyyy9ISkrCt99+K9UiCSGE8MP7fupeXl64evUqDhw4gGvXrsHR0RGNGzcGAMTFxeHmzZtISkqCsbExJk2aVGMFE0IIqRzvUNfX18f+/fuxYMECPHnyBEePHuXmo5cduXft2hUrVqyApqZmzVRLCCHkk6q08lGrVq1w/PhxPHnyBEFBQUhMTAQAGBgYoFu3bjA3N6+RIgkhhPBTreXsbGxsYGNjI+1aCCGEfKFqhfqzZ88QFBSE+Ph4mJmZYciQIbh9+zZsbW2hpaUl7RoJIYTwVKVQT05Oxrx58xAUFMRtc3Nzw5AhQ7B161ZER0dj8+bN6Natm9QLJYQQ8nm8pzTm5ORgzJgxuHfvHgwMDODh4SExtVFbWxt5eXmYPHkyXr16VSPFEkII+TTeob53717ExMRg8ODBuHz5MlauXCnx+M6dOzF58mQUFRVh7969Ui+UEELI5/EO9cuXL6NRo0ZYvHgxlJWVK9xnypQpaNKkCe7fvy+1AgkhhPDHO9Tj4uLQrl07KCkpVbqPQCCAhYUF3fuFEEJqCe9QV1ZWRnp6+mf3S01NrfRInhBCSM3iHerm5uYICwtDfHx8pfvExsYiLCwMZmZmUimOEEJI1fAO9aFDhyI/Px9TpkzBmzdvPno8MTERs2bNgkgkgqenp1SLJIQQwg/veepubm64ceMGLly4gL59+6Jx48YQCAQIDg7GsGHD8Pz5c4hEInTv3h0eHh41WTMhhJBKVOnio/Xr18PU1BT79u3D+/fvAZQeoScmJkJNTQ1jx47F9OnTa6RQQgghn1elUBcIBPDy8sLEiRPx7NkzvH//HowxNGrUCDY2NlBRUampOgkhpMYZzz//Vd/v9WoXqb9mte79oqioCFtbW9ja2kq7HkIIIV+Ad6j//fffn91HIBBAUVER9evXR9OmTenInRBCvjLeof7dd99xi2LwIRQK0b17dyxZsgR6enrVKo4QQkjV8A71QYMG4dmzZ4iIiICCggKsra3RtGlTMMbw/v17hIWFobi4GDo6OmjYsCESEhJw/fp1vHz5EqdPn0a9evVqsh2EEEJQhVAfM2YMhg8fDhsbG6xfvx5GRkYSjyckJGDu3Ll48eIFtmzZgiZNmmD9+vXYv38/Dhw4AG9vb6kXTwghRBLvi482b94MoVCI7du3fxToQOmSdtu2bYNAIMDGjRuhpKSEn376CXp6erh69apUiyaEEFIx3qF+//59dOzYETo6OpXuo6mpCXt7e9y7dw9A6YlTS0tLxMXFfXmlhBBCPot3qJeUlEAkEn12v8LCQon9lJSUUFxcXL3qCCGEVAnvUG/RogVCQkLw9u3bSveJjY1FSEgITExMuG2vX7+m2S+EEPKV8A71kSNHorCwEN9//z1u3bolsZQdYwx37tzBhAkTUFRUhMGDBwMATpw4gcjISNjb20u/ckIIIR/hPfvF3d0dwcHBOH36NLy8vKCqqgoDAwOUlJQgKSkJBQUFYIyhX79+GDFiBBITE7Fw4UIoKipi9OjRNdkGQggh/1Ol2wSsWrUKDg4O2LdvH8LDwxETE8M91rJlS4wfPx6DBg0CAKSnp8POzg6TJk2Cubm5dKsmhBBSoSrf+2XAgAEYMGAA0tLSEB8fj+LiYjRu3PijcXNzc3McOnRIaoUSQgj5vGrd0AsAdHR0Pjm9kRBCyNdX5VB//Pgx3r17h6KiIontJSUlKCwsREpKCq5evQp/f3+pFUkIIYQf3qGel5eHiRMnIjQ09JP7McaqdOMvQggh0sN7SuPevXvx8OFDKCkpoV27dmjWrBkEAgG6d+8OW1tbKCkpgTGGVq1aYe/evTVZMyGEkErwDvWrV69CQUEBhw4dwpEjRzB16lQwxjBr1iz4+vri+vXraNu2LWJiYqChoVGTNRNCCKkE71CPjY2FjY0NbGxsAABWVlZgjHHDMQ0bNsSGDRsgEAhw4MCBmqmWEELIJ/EO9aKiIhgYGHA/GxkZQSgUIioqittmaGiItm3bIjw8XLpVEkII4YV3qDdo0ADZ2dncz0KhEPr6+oiOjpbYT1dXFwkJCdKrkBBCCG+8Q93S0hIPHz5EWloat61ly5YICwuTmN749u1bKCkpSbdKQgghvPAO9YEDByI/Px/Dhg3DhQsXAAA9e/ZETk4OFi5ciOjoaGzfvh3h4eFo2bJljRVMCCGkcrxDvX///nB1dUVsbCwuXboEAPD09ESjRo3g7+8PV1dXbN68GQKBAN9//32NFUwIIaRyVbqi9LfffoOrqysKCgoAAGpqajh48CCWLl2K0NBQaGtrY+LEiejdu3eNFEsIIeTTeIf68+fP0bp1a/Ts2VNiu4mJCfbv3y/lsgghhFQH71CfNm0ahEIhLl++XJP1EEII+QK8x9QTExPRunXrmqyFEELIF+Id6oaGhp9cn5QQQkjt4x3qixcvRmxsLGbMmIFHjx59dOtdQgghtY/3mPr27duhra2Ny5cvc+PqqqqqFd5mVyAQ4MGDB9KrkhBCCC+8Qz0kJOSjbfn5+VIthhBCyJfhHerXrl2ryToIIYRIAe9Qb9KkSU3WQQghRAqqtfC0WCzG8+fPER8fD11dXXTo0AGJiYnQ19eXdn2EEEKqoEqhzhjD9u3bsX//fmRlZQEA3Nzc0KFDB8yePRvFxcXYsGEDDA0Na6RYQgghn8Z7SiNjDNOmTcOWLVuQmZmJJk2agDHGPZ6amopHjx5h9OjRyMjIqJFiCSGEfBrvUD958iSuXr0KCwsLnD9/Hn/99ZfE40ePHkW3bt0QHx8PHx8fqRdKCCHk83iHup+fH9TV1bFz584K75feoEEDbN68GfXr16eZMoQQUkt4h3pkZCTs7e2hq6tb6T7q6upo37493r17J5XiCCGEVE2VxtT5EIlEKC4urnZBhBBCqo93qDdv3hxPnz795FWkubm5CAsLQ/PmzaVSHCGEkKrhHer9+vVDWloali5dWumR+PLly5GVlYU+ffpIrUBCCCH88Z6nPmbMGPz55584e/YsHjx4gA4dOgAAXr58ifXr1+PmzZuIiopCs2bNMHbs2BormBBCSOV4h7qamhr279+PuXPnIjAwELGxsQBKl7l7/vw5AMDW1hYbNmyAhoZGzVRLCCHkk6p0Ramuri727t2LZ8+eISAgAPHx8SgpKUGjRo3QuXNn2NnZ1VSdhBBCeOAd6llZWdDU1AQAWFpawtLSssaKIoQQUj28T5Q6Ojpi5syZuH37Nu/pjYQQQr6uKg2/XLx4EZcuXUKjRo0wcOBAuLu7V3h1KSGEkNrB+0g9MDAQy5Ytg52dHZKTk7Fr1y64urpi+PDhOHbsGLKzs2uyTkIIITzwPlLX0NDAkCFDMGTIEMTHx+Ps2bPw9/fHo0eP8PjxY6xatQrffPMNPDw80LVr1wrXLiWEEFKzeB+pl9e4cWN4eXnhwoUL8PPzw3fffQdNTU1cuHABkyZNgpOTk7TrJIQQwkO1Vj4qz8rKCoaGhmjZsiW2b9+O+Ph4JCYmSqM2QgghVVTtUM/NzcWVK1dw7tw5BAcHo6SkBADQuXNneHp6Sq1AQggh/FUp1IuLi3H79m34+/vj5s2bKCwsBGMMRkZGGDhwIDw9PWkpO0IIqUW8Q33x4sW4dOkSsrKywBiDmpoaF+QdO3asyRoJIYTwxDvUjx07BgDo0KEDPD090a9fP6irq1e4b3R0NM1fJ4SQWsA71L28vODp6YlmzZpV+DhjDNeuXcOhQ4cQEhLC3eSLEELI18M71GfMmFHh9rS0NPj5+cHX1xfx8fFgjNEcdUIIqSXVnv3y5MkTHD58GJcuXUJRUREYY1BUVESPHj0wePBgadZICCGEpyqFelFRES5cuIDDhw8jLCwMQOmwS8uWLeHp6Ql3d/dPLkxNCCGkZvEK9fj4eBw9ehR+fn5IT0/nZr8oKSkhOzsb58+fr+k6CSGE8PDJUL937x4OHTqEmzdvoqSkBIwxWFpaYujQoXB1dcWUKVMQFBT0tWolhBDyGZWGev/+/RETEwPGGLS0tODq6orBgwejTZs2X7M+QgghVVBpqL969Qpqamrw9vbGuHHjoKSk9DXrIoQQUg2V3qVRX18f+fn52LBhA1xdXbFq1SqEh4d/zdoIIYRUUaWhfuPGDfzxxx/o2bMn4uLicODAAXh6emLQoEE4duwYcnJyvmadhBBCeKh0+EVBQQFOTk5wcnJCUlIS/Pz84Ofnh2fPnmHJkiVYvXo1DckQQoiM4bVIhp6eHry9vXH9+nXs3r0bffr0gUgkQlZWFgCge/fuWLduHV68eFGjxRJCCPm0Kl9R6ujoCEdHR6SlpeHkyZPw8/PDmzdvsHfvXuzduxempqYYOHAgxo8f/8nXEYvFAICEhISqV52bVvXnfIG4uLiv+n7UPumi9hHe5KDvyjKzLEM/JGCMsS+qCkBwcDCOHz+Oq1evoqioCAKB4LMnVe/fv49Ro0Z96VsTQsi/0uHDh2FnZ/fRdqmEepnMzEycPn0afn5++PPPPz+5b0FBAcLCwtCoUSMIhUJplUAIIXWaWCxGcnIyrKysoKqq+tHjUg11QgghtYvXiVJCCCHygUL9A8XFxbVdAiHkX6SyE57VRaFezk8//YQFCxagsLCwtkupcdOmTcPx48dru4waU5fbV5fbBtT99pW3YcMGnDx5EiKRSGqvKVyyZMkSqb2aHPP09MS9e/cAAC9fvoSDgwMUFau9hohMGzVqFO7evYtbt25BT08PlpaWtV2SVI0YMQIBAQF1sn3Ud3XH0KFDceHCBSQkJKB+/fpo0aKFVCaNUKgDSEpKQv369bFs2TIUFhbizp07iIqKQpcuXepcsKempuLFixfYsWMH1NXVsXbtWujr69eZX578/HyEh4djx44dUFNTq1Pto76rO54+fYrCwkJs2bIFAQEBuHv3LjQ1NaUS7P/6UJ8xYwZ0dXXRt29f1KtXDxYWFsjMzMS9e/fqXLAzxqCuro5evXqhXr16MDU1hVAoxG+//VYnfnmmTZuGJk2aYOTIkVBXV4eFhQUEAkGdaB/1nXy370P6+vro0KEDNDU18c033+DmzZtSC/Z/daiPGjUKb9++xdy5c6GsrAyxWAwVFRXY2toiPT29TgX7jh07cPr0aYSHhyMjIwMtW7aEqqoqrKys6sQvz/Dhw5Geng5vb2+ur5SVlWFjYwMAct0+6jv5bl95J06cAGMMenp6UFRURFFREdTU1PDtt9/ixo0bCAgI+OJg/9eG+qhRo5Cfn49jx45BXV0dQOlNzABAUVERNjY2SE9PR1BQkNwH+/jx4/H48WNoamoiMjIS586dQ0xMDJycnKCiogJra2u5DocRI0aAMYb9+/dDXV0djDEIBAIApeEgz+FHfSe/ffehN2/eYO7cuSgoKEDTpk2hq6sLoVAIkUgEVVVV6QU7+xfy9vZmdnZ2Etuys7PZu3fvWFxcHEtPT2eMMZabm8s2bdrEBg4cyBYtWsQKCgpqo9wvcvPmTdavXz/2/v17xhhj6enp7OTJk6x9+/Zs6tSp3H6ZmZlsw4YNzNzcnB0/fry2yq2yn376iXXt2pVlZ2dz27Kzs1l6ejp7/fo1ty0nJ4etX79ertpHfVdKHvvuQ2KxmBUUFLDu3buzTp06sUWLFrGoqCju8aKiIsZYaeaMGzeOubm5sbNnz3Lbq+JfeaSekZGBmzdvokuXLjAwMEBkZCRmzpyJY8eO4cCBA3jy5An09fVhYmICGxsbZGRkyO1QzKNHjxAcHAxvb28AgD6MDc0AACAASURBVKqqKlq3bg1LS0vs3bsXERERcHZ2hoqKitwdFRUVFeHKlStQVlZG586d0aBBA0RGRmLRokXYu3cvjh8/jrCwMHTu3Bn169eXu/ZR38lv331IIBBwIwMODg64ffs2MjMz0axZM+jo6Ej1iP1fFersf1/tWrdujcTERJw7dw5NmzbFypUrYWlpifHjx8PKygoxMTG4du0a7O3toaenJzEU8+rVK3Tu3Flugl1BQQFHjx5F8+bN0bJlS25bs2bN0LJlS+zatQv5+fno3LnzR1/nDQwMYGFhUcstqJxQKISDgwP279+P169fo1OnTvDy8oKlpSWcnZ3RtWtXHD9+HI8fP4abm5vctU8gEMDX17fO9V1ERAT09fXRuXPnOtt3HxKLxQgNDcX9+/exZ88eNGzYEIcPH/5ksF+/fh0BAQFo0KABTExMeAf7vybURSIR95+ipKQETU1NPH36FMHBwTA2Nsavv/4KY2NjWFpaQltbG1evXoWDgwMMDQ2hpKQEGxsb5Ofnw9fXF3l5eejSpUstt4gfgUCAly9fIjw8HM2aNYO+vj633cDAAIqKirh37x66d++OevXqcSeoVFVVsWrVKpiamnKBIivevn0LLS0tAICKigo6deqEjRs3IjAwEN26dcP06dNhY2MDc3NztG/fHjt37oSZmRmMjY1lvn2ZmZkQi8UQCoXQ0NBAeHh4neo7b29vHDt2DAMGDICmpmad6ruKlOWOgoICsrOzIRQKYWtrCwsLC+jo6ODIkSOfDPbAwEBcuHAB+vr6aN26Na/3/FdcUbpp0ybutsBl7O3t4ejoiODgYAClJ2VKSkoAlN4zXiQSISwsDABQUlICNTU1pKWlIScnBx4eHl+/ETz99ttv+PnnnzF+/HiEh4dDR0cHgwYNwqtXr3DkyBFERERw+6qrq8POzg6PHz9GUlISt71evXrIzc0FAJn7pVm8eDFmz56NJ0+ecNtat26NOXPm4NGjRygoKJC4c52hoSHU1dUlrhKW1fbNmTMHkydPhouLC3bv3g01NTUMHjy4zvTd8OHDcf36dWRnZ3OTEkxNTetE331o48aNmDx5MmbMmIH9+/cDACwsLDBx4kQoKyuDMQZ3d3fMmTMHN27cwMGDBxEdHQ2g9KBTLBZDXV0dJiYmiIuL42YC8SEfYwhf6MaNG7h16xZUVVXh6OgIZWVlAMC4ceMgFAoxbNgwAP/MfklLS4O2tjaMjIy47fn5+VBRUYGvry9atGhROw35jLFjxyIrKwudO3dGdHQ0Jk+ejCtXrqBHjx7Izc3FunXrUFxcjKFDh8Le3h5A6XxZU1NTbmlCxhhyc3MRFhaGkydPytwvjqGhIY4dO4Y9e/ZgwoQJsLGxgUAgQKdOnTBv3jyuL8soKSlBV1cXKioqAEr/QOfl5clc+7y8vJCcnAwvLy+EhIRwR+Xdu3dHTk4O1q5dC5FIhGHDhsll340YMQLFxcU4d+4cpk6dirdv36JNmzYAgM6dO8t1333o+++/R25uLjp27IjU1FRs27YN6enpmDlzJpc9Zdzd3QGUHnhmZmZi7ty5aNq0KYRCId68eYN3797hxIkTaNq0Ke/3r9O33i0qKoKysjImTJiAgIAAGBkZYcGCBXB0dPxofdWzZ8+iuLgY9evXx6lTp5CQkICTJ09KjGOVlJRwwS9rTpw4gSNHjuDo0aNQVVVFWFgY5syZgx07dkBTUxPa2tq4d+8e1q9fDwUFBTg6OsLExASnTp1Cbm4ufH19oaCgwJ13KC4ulsnzBpcuXcLy5cuRn58PMzMz/Pzzz7CwsJDop2vXriEtLQ2mpqb4/fffkZaWhuPHj0MoFMpk+2JjYzFjxgysWLEC5ubmAIDCwkIkJyeDMQYjIyOEhIRg7dq1ctl3I0aMgEgkwuHDh6GgoICuXbti+vTpFS6Sc/36daSmpspN333o1KlTOHToEHbt2gVdXV3k5ORg48aNCAoKgo+PD3R0dLh9Wbnpm0ePHsXt27exbds2iYzJzc1FvXr1qlSDbP7PSEnZX8X09HQsXLgQt27dwsKFC7Fs2TIu2BljEIvF8Pf3x+PHj9GkSRM0a9YMJ06cgFAo5MY3AchsoANAVlYWVFRUuPG4+Ph4vH79GjNnzsS7d+/Qq1cvTJ8+Hb/99hv+/PNP+Pn5oXHjxtDS0sLOnTuhoKAg8UdL1hYuKfsFMDQ0RMeOHTF37lwMHToUq1atwsqVK9GsWTPExMRAT08PPj4+CAkJgbm5ORo0aABfX9+P+lKW2peVlYVnz54hJycHABAZGYkFCxYgJycHqampaNeuHX766Sds2rQJZ86ckau+W79+PZKSkvDnn39yR9xOTk54+PAhRo0axQU0YwwJCQk4ePCgXPXdh2JjY6GqqgpdXV0AgIaGBnr27InDhw8jLS1NItQFAgH3uR4xYgSGDx8OgUCAkpISCAQCCASCKgc6gLo/T/39+/ds1KhRLDw8nDHG2OjRo1nXrl3Z9evXP5oD+ubNG5aSksJKSkoYY4yJRKKvXm917du3j02aNInl5+ez9PR0Nnz4cDZv3jx2/fp1tm3bNubp6cm8vb1ZVlYWY4yxvLw8lp+fL3dtzcvLY7169WLv379nr169Yl26dGEjR45krq6ubPXq1YwxxhISElhMTAx78+aNXLQvKSmJeXp6sqNHj7Lk5GQ2cOBAtnz5chYaGsr8/PzYhAkT2MCBA1lcXBxjTL76Ljs7mxUWFjLGGFevr68va9u2LTf/vrzk5GS56rsP+fr6sj59+nDz7MViMQsLC2NWVlbs5cuXH+0vFou5djLGJP5dXXU+1PPz85mPjw8XZoxJBnvZB+5DYrH4a5UoNQ8fPuT+HRAQIHGx1MmTJ5mDgwOLjIz86HnS+CB9DcXFxayoqIgNHjyYnTt3jjHG2OvXr5mlpSWzt7dnQUFBFT5PHvpy/vz5zMnJif39999s/vz5LDU1lXssICCAffvtt+zSpUsfPU9e+o6xf2rNzMxkQ4YMYevXr+cCu7J2yEPfZWRksJycHMYYY+Hh4Wzt2rUSf7DCw8OZmZkZe/bs2VepR3bHE6SAMQZVVVWMHj0a9evX52a/+Pj4wMTEBIsWLUJgYKDErJgysjzU8iH2v9Mi7dq147Z16dIFKioq3A34PTw8wBircEHwsnE9WScUCqGkpARbW1ukpqYCKJ0x0rZtWygpKeH//u//EBoa+tHzZLkvy2ZcrVy5Etra2vjuu+/w6NEjiSGGsgveXrx48dHz5aXvgH9q1dTUhI2NDW7duoX8/HwA/3yGPyTLfQdIzljavn07zMzM4O3tjcaNG3P7lOVL+T4dMWIE9u7dWyM1yfb/2Bf68AOvrKzMrWzk4+ODVq1awcvLC0+fPq2N8qSmsl9sxhj3QUpMTESjRo1gaGj4NUurEXp6erh69SqGDh2K+vXr49ChQ/Dz80NwcDD8/f1ru7wqKRsPFwgEWLNmDTp16oSEhAQ8ePCA+6zm5uZCQ0ODm40lz8rCe+bMmUhLS8OqVasAgDvRK0+8vLwQExODsWPHok+fPmjcuLHEODgrHQlBSkoKAMDAwAAA8OOPPyI1NRWjR4+ukbrq9OyXypQ/e758+XL8/PPPMn3ypTpev36NQ4cOwdzcHBoaGjhz5gySk5O5mQTyiP3vpNKzZ88wfPhwODk5YeXKldDQ0ABQ+oerYcOGcts+AHj16hUWLlyImJgY9OnTB40aNcKDBw+QkpKC06dPy+ysj6ooO+l56dIlrFu3DgMGDMD06dNru6wqqWzGUlpaGoqLi9GgQQPUr18fAHDlyhXMnj0bN27cwIIFC/DmzRv8+eefUFJSqpGZPPL/CakGRUVF7j/z119/BQCJs+t1gYGBAaKjo/HXX39BR0cHTZs2rXAmgTwp+0ZiaGiIhQsXon///lygi8Vibm63vLYPAFq0aIHDhw9jw4YNiIyMRFxcHIyNjbFz504oKirKddvKlNVvb2+Pjh07Ii4uTmJ6nzz41Iyl9PR02Nra4ocffoCdnR0MDAygoKCAkSNHgjGGCxcu1FigA3J+pF42jUvePhDVkZycjEaNGlX5eYmJiVBRUYGWlpbMz/Hl04/y2NdV6bvyUxOLi4shEAi4EJT3vqtIQkIC9PT05O73uOxCsSFDhqB3796YOHEi7O3t4eLigujoaFy+fBlJSUlYv349FBUV4ezsDCsrK/j6+kocVNYEub33S15eHnJycqCmpsZ9EOTpQ1EVEydORGZmJuzs7Hg/p2ycVkNDA6qqqtz8V1k8yissLJQY//9UP8pb/1a178rPXVZQUOACvvz/jyypSt9VRENDg/tsyvpJ0fLq1auHR48ewd/fH/b29khOTsb06dNhYmICCwsL6Orq4tq1azAzM0OHDh1gamqKuXPn1nigA3J6pD5nzhy8fv0aqampsLe3x+jRo2FpaQmhUCh3H47PGTlyJLKzs3H8+HGoqanVdjlSt2DBAiQmJiIpKQnOzs7o3bs3zM3N60Q/Ut/VTeVHCAYPHoznz5/D2NgYvr6+3I3mAMDFxQV9+vTBjBkzuG1f49uW3B2pT5s2DXFxcRg9ejS6desGf39/BAcHQyQScZeLlx2lyruRI0dCJBLhyJEjFYZCZUdF8vKNxcvLC69fv4aHhwdUVVXx+PFjnDhxAq1bt0azZs0q7Ud5aB/1nfz23eeU/2bRoUMHvHr1CtHR0bC2toaRkREUFBSQm5uLixcvwtHRkbvHDfCVpmjW6Cx4KYuLi2MDBw5kDx484Lalp6ez6dOnMw8PD7Z7927uYobyFy3I0xVpZVavXs3atm3LEhMTuW2pqanswYMHLDAwkMXExDDGSi/aKLtwo/y/Zf2ijdjYWDZo0CDuSl/GGAsNDWWzZ89mlpaW7M6dO4wx+Wwf9Z389l11REdHs5EjRzIHBwe2aNEitnXrVjZu3Djm6upaK9kjV0fqhYWF8PX1ha2tLVq1agWRSIR69eqha9euePbsGUJCQlCvXj2YmZlxRwOzZ89GbGwsWrduzd17Qh4UFxfj0qVLMDExQZs2bRAREYGpU6fiypUrOHv2LI4ePQojIyOYmppyz1m2bBkePXoEOzs7mRx/LS8+Ph5bt26Fq6srN3fewMAA5ubmyMjIwI4dO9CuXTs0adKE60t5aR/1nfz2XXVoa2tj0KBByMzMxNu3b/Hu3Ts0b94cv//+O3cb3a85HCUXoR4UFISmTZuipKQE58+fR3Z2Nvr06QOhUIiioiKoq6ujc+fOuHnzJkJDQ+Hs7AxlZWVkZWUhOjoaycnJ0NXVRZMmTWq7KZ9VdoWhiYkJFBUVsWbNGlhYWGDPnj2wtrbGrFmz0L9/fwgEAmzYsAHdunWDgYEBcnJycOnSJe5G+7LaVva/r9/16tXD06dPkZaWBltbW+4+2lpaWmjRogXi4+Nx48YNdO3aFRoaGsjOzpaL9gGAsbFxney7Mpqamnj8+HGd7LsyycnJvG+mVTbU5ODggL59+2LAgAFwcnKCUCislRlLMh/qL168wPz58/HNN99AV1cXLVq0wG+//QYFBQXur35ZsHfv3h0bN26Enp4erKysoKKiAgcHB2RlZeHx48dwcHCo7eZ8Uk5ODndpv4KCAtq0aYP379/j0KFDMDQ0xNy5c9GkSRPo6enB0tISjx8/hlAoRPv27aGiooJvv/0Wf//9NxQVFWFmZlbbzflIbm4u0tPToaGhASUlJbx58wZXr17l1oMtO4LT0dGBqqoqt/qUvr6+zLfv7t270NPT436Bzc3N61TfvXz5Em/evIGuri6UlZXx/v17XL58GXp6enLfdx+S+xlLX33Ap4pKSkrY7NmzufG7goICtmfPHmZmZsZ2797N7Vc2TjdixAiJ7eUfk2W7du1iCxcuZBkZGYyxf25wFBwczJycnNiPP/4oMS7JWOmNyVauXCnxOuVXZpcl8+bNYyNGjGBdunRhy5Yt47ZPnTqVde3alV2+fJnl5+dLPMfJyYkdOHBAYpsstu/cuXPMzMyMnTp1iuXl5XHbg4KC6kTfTZo0ibm6ujJzc3M2evRo7lxBXei7D40YMYK5urpK9KO8kfl5RwKBAGKxGGvXrgVQuialu7s7pk6dinXr1mHjxo0QiUTchTUFBQUfjZ3Lw/Sqly9f4tKlS9i1axfS0tK4sciOHTti0aJF2Lp1K3dEAJTO0y8pKZH4KssY466wZDI0U9XLywtv3rzByJEjMXHiRBw9ehS3bt0CAGzZsgWWlpb473//izNnznBX6GVmZqJBgwbcVaKA7Lav7J4eq1atgr+/P7f8WqdOnbBw4UK57rsFCxYgPT0da9euxalTpzB27Fjo6ekBKO07Kysrue678spmLFU2BbWyumWtPbJ5edr/sP99pfnhhx+waNEiXLp0CX379oWOjg6+++476OnpYfny5Xjw4AFUVVWRl5cHkUiE4cOH13bpvIlEIigpKUFbWxtFRUUIDAxESUkJJk2aBG1tbQBAz549AZSuzhQUFITWrVsjICAAWVlZGDlyJPda5aeKycq0sdDQUMTGxuL//u//0Lx5c2RkZODMmTMoKSnBnTt30KlTJ+zYsQPLli3DoUOH4O/vj1atWiEqKgrFxcX45ptvuNeSxfYBpUMtnTt3hra2NhYvXgyxWIwBAwZAQ0MDTk5OAIAzZ84gODhYrvouJycHsbGxGDduHDctT0dHB/fv38erV6/Qq1cvbN++HStWrICPj49c9l2ZNWvWIDw8HJcvX+YCPS0tDa9fv0ZhYSEaN24MY2NjLsDL/5GWtYunZDrUyzrfwMAA2tra8Pf3h7W1NZo0aQJNTU0MGTIEnTp1gp+fH3Jzc6GpqYnJkyfL1T0yypbVi4iIwLBhw6ChoYErV64AABfsZW158eIFIiMj8ebNG5iYmGD79u0y39bMzEzk5ORw7Xz//j1evHiBlStXIjY2Fi1atMD48eOxcOFC3LhxAyEhIYiPj0fbtm0xe/ZsmW8fYwwikQiJiYmYPn06WrdujeXLl0NdXR19+/bFxYsX4eHhIZd9JxQKkZaWhri4OABAVFQUvL29oampiYiICOzbtw8uLi745ZdfcOvWLQQFBclV35XXoUMHHD16FHfv3oWnpyciIiIwf/58FBYWIiMjA0VFRVi2bBn69+/P3X1x2bJl0NTUxJQpU2Tr9g1fe7ynul68eMGsra3Zzz//LLGAQEWKi4u/UlXVFxgYyBgrHTvPy8tjs2bNYhcuXGCMlc5zdnV1ZWvWrGFpaWkSz8vLy5NY/EJW5+CXtS8uLo6NHTuWRUdHs8LCQjZr1iy2evVqFh0dzRISEtiUKVNY//79WVhYGPfc8mPPsti+8n1XVusvv/zCLdyxdetW1qZNG+bo6Mjmzp3LPS83N1eu+q6goID98MMPzMvLixUVFTEvLy+2evVqlpCQwDIzM9mqVatYv379uM8tY7Lfdx86cOAAt1DOrl27mLW1Nbt58ybX1sjISPb06VO2bNkyZmFhwR4/fswYYywrK4vNnDmTbdmyhQUHB9dmEz4iN6HOGGN37txh1tbWbNasWezFixfc9g+Xy5J1ERERzNnZmSUkJDDGSv8IBQYGSpxIWrNmzUfB/mH7ZLW9Ze179+4dY4xJXISTmJjIsrOzuZPXeXl5rEePHmzjxo21UmtVfdh3Zf773/+yKVOmcD9369aNmZmZsX379lW4upas9118fDxjjLGnT58yS0tLtmHDBvbzzz9L/PEViURs2LBhbNasWbVV7heZPHkys7Cw4D6nubm57KeffmI9evRgU6dOZenp6dy+KSkpbPTo0WzHjh0SF1Rt3bqV+fv710r9lZGNQSCeHB0dsXfvXgQGBmL16tXYs2cPgH8WmJbFsbqKmJqawsrKCunp6QBKv+Y6ODhAQ0ODWyVl3rx56NatG+7evYs9e/ZInDwtI6vtLWtfVlYWAHCL8IpEIujp6UFDQwMKCgoQiURQU1ODmZkZt0KTrPuw70QiEYDSVafK7p/t6ekJc3NzjB8/HuvXr4ePjw+3XxlZ77uMjAwAgKWlJebNm4eDBw/izJkz3H4lJSVQVFREu3btuMU85MmIESPw/PlzqKurIzIyEgCgrq4OT09PKCgooKioCFpaWty4edlnODU1les7gUCAcePGwc3NrXYaUQm5CnUAsLOzw9GjR9GiRQucP38e7u7uOHz4MIKCgmTuLHRlymb0rFu3jttWVruysjIXcPPmzUP37t1x+vRpXLx4sVZqrY4PZyyVjamWjaunpaVxP4vFYqSmpqJhw4a1U2wVfdh3ZW0yNTXFvXv30K1bN2hpaWHDhg2YN28ehg0bhuvXr8vWmOsnfNh3AoEA/fv3x3/+8x8IhUL4+voiMzOTO5fw5MkTbvaPvBgxYgQKCwtx7NgxGBkZIT4+nnusLsw2k/mLjyrSoEEDdO7cGYMGDUJeXh4yMjJw8uRJODs7y/ytANj/ZvQ0b94cly5dgpaWFlq1aiVx5FZ+ibMuXbpAVVUVw4cPl5mz659Svn2XL1/m2lcmPT0dy5cvx9mzZxEaGgofHx9kZWVhxYoVMt++yvoOKD1iv3jxItq3b4/Vq1dzR+3du3eHp6enxAUqsurDvtPU1ESrVq2grq4OExMTGBoaYvfu3QgICIC/vz/8/f2RmZmJrVu3ynzflRkwYAAUFBTg4+ODBg0aIDQ0FE+ePOFOgCooKMDY2BhCoRBnz57FwYMH8fbtW+zYsQNpaWkSn1NZndEjH4cPFVBSUuKmOwJAQUEBd7myLPtwRs/Zs2dhY2MjsVAtUBrsZTMHRo0aBUA+VvT5XPvq16+PPn36wMfHB0pKSjAxMcGOHTvkYqZERW2ztraGoaEhDAwMsGLFCrRu3fqjy8vlIdCBT88209HRwYgRI+Dg4MDNxW/UqBFGjx79Ve4RLg13795FgwYNsH37dqirqwMonY4aEhLC3UeqfD/J44wlAPIz++VzZPXE06dUNqNHHttSkU/NWPqwjfIwY6m88m1LTk6u7XKkrq7NNgsKCmIlJSWsqKiIMfbPVeY5OTnM0dGR7dixg9u3/GdTXmablSeXwy8VkfWjoIro6urC2toaGzduxLt372BiYgJdXV1uXFNevtJW5sP2GRsbc2PnIpEIQqGQG4uUt7aWb9v79++5vgNQJ/uufPuKioq4viu734ksK5tz/u2330JTUxPAPxcMCQQCxMTEcBdTlY0AlLVNSUmJ+wbCZHT1qQ/VmVCXV82aNYO9vT127tyJFy9eICUlBe3bt5f5XxS+Kmtf2S+HQCCQyz/IAPWdvPSbrq4uHj9+DAsLCzRs2JD7o1u2/qu2tjY2b94MY2NjmJubVzpUJi/tpVCXAYaGhujduzdiY2Nx+/ZtHD16FGKxGHl5eRL3pJZXdbl9dbltQN1on0AgwMWLF3Hjxg0MHDhQYpFrxhgMDQ1RUFAAHx8fdOjQQeKeNfJILtcorauKiorAGMOBAweQm5uL4OBg7Ny5k/vKKO/qcvvqctsA+W1fWXiHh4dj0aJFmDhxIpydnT/aLyIiAhs3bkRBQQFWrlwpF/d8rwyFugz58GufvMzo4asut68utw2Q//alp6fjp59+gqKiIhYuXMjNxirfrsOHD+P58+dYtmyZXA+hUajLsMrG9uqKuty+utw2QD7bFxkZicGDB8PV1RVz5syBjo4OAEhMxyxrlyzddbGqKNQJIf8ad+/ehbe3N/r06YMff/yRWye27BbYgHz+wSqPQp0Q8q9y//59TJ06FW3atEHXrl0xYcKE2i5JqijUCSH/Oq9fv8ahQ4fw8OFDlJSUYMiQIWjZsiU6deok10fpAIU6IeRfSl5n9HwOhToh5F9J3mf0VIZCnRBCIP8nSMvI55wdQgiRsroQ6ACFOiGE1CkU6oQQUodQqBNCSB1CoU4qJBaL0aNHD5iZmaFv374ytQbjpwQHB8PMzAyurq5Vel5YWBgmT56Mbt26wcbGBv3798cff/zBLQT+oZycHGzZsgUuLi6wtrZG165dMWnSJNy5c0cazfgkMzMzmJmZcWu9AkCvXr1gZmaGp0+f1vj7E9lGoU4qdPv2bSQkJEBVVRUxMTEIDAys7ZJqzI0bNzB8+HBcu3YNzZo1Q/fu3ZGamopNmzZhzJgxKCwslNg/KSkJgwYNwrZt2xAXFwdbW1uYm5vj4cOHmDhxIlavXl1LLSFEjtcoJTXr+PHjAIDJkydj/fr1OHToELp27VrLVUlfZmYm5syZA8YYdu3ahW7dugEAsrOz4e3tjZCQEPzxxx+YMWMG95z58+fj9evXMDc3x++//w4jIyMAQEpKCqZOnYp9+/bBzMwMHh4eNVLzhQsXAABaWlo18vpEvtGROvlIYmIibt26BSMjI4wbNw4NGjTAzZs38e7du9ouTep8fHyQk5ODAQMGcIEOlC6QvXr1agiFQhw6dIgbhnn9+jUCAgKgqKiIjRs3coEOAA0bNsRvv/0GRUVFbNiwAWKxuEZqbtmyJVq2bCkXS6uRr49CnXzk5MmTEIvF6NmzJ5SVleHi4oKSkhIcPXq00ufEx8dj9erVcHZ2ho2NDXr06AEvLy88fPiwwv0vXLiAcePGoXPnzmjXrh3c3Nzwxx9/IDc396N909PTsX79evTr1w82Njaws7PD2LFjceXKlS9u682bNwGgwoUTmjRpAhsbG2RnZyMkJARA6WIKANCiRQu0aNGiwuc0a9YMSUlJePbsGQAgLi4OZmZmGDduHNLS0rBkyRJu7N7FxQXHjh0DUPrtYMWKFejRowfatm0LNzc3HDly5KPzGRWNqX/K7du3MWnSJHTq1AlWVlbo3bs3VqxYgZSUlAr3P378OEaNGoUuXbrA2toavXr1woIFCxAdHc3r/UjtolAnEhhj8PPzAwBu+GDw4MEAAD8/v4/GlwEgNDQU7u7u2LdvH0QiEXr27InGjRvjVlzIWAAACphJREFUxo0bGDlyJM6fPy/x+nPmzMHMmTNx//59mJmZoUuXLhJj2Hl5edz+r169goeHB3bu3Inc3Fx06dIFVlZWePDgAaZOnYply5Z9UXujoqIAlAZlRVq1agXgnzAvKSkBAGhoaFT6mmX35v4wBNPS0jB48GCcO3cOVlZWsLS0xMuXL7Fo0SLs3LkTw4YNw+nTp2Fqagpra2tERUVh6dKl2LFjR7Xbt3btWkyaNAmBgYEwNjZGr169wBjDwYMH4e7ujsjISIn9N2zYgIULF+LZs2do06YNnJycoKSkhJMnT2Lw4MEIDw+vdi3kK2GElHPnzh1mamrK3N3dJbZ7eHgwU1NTdvLkSYnt+fn5rFevXszU1JRt2LCBFRcXc49dvXqVmZubM1tbW5adnc0YY+zIkSPM1NSUOTk5sejoaG7f3NxcNmrUKO51GGOsuLiY9evXj5mamrK1a9eyoqIibv9Xr14xJycnZmpqyk6fPs1tDwoKYqampszFxeWzbU1PT2empqbM1NSUicXiCvfZtGkTMzU1ZStXrmSMMRYeHs5MTU1Zu3btWEZGxkf7JycnM0tLS2Zqasp27drFGGMsNjaWex93d3eWlpbG7b9hwwbuMTc3N5acnMw9dujQIWZqasocHR0l3qNs/9TUVG5b2f/FkydPuG3+/v7c/3V4eDi3XSwWc+1ydnZmIpGIMcZYfHw8MzMzYx07dmQJCQnc/iUlJWzJkiXM1NSUTZs27bP/r6R20ZE6kVB2gnTIkCES24cOHQqgdMmv8q5fv464uDjY2Nhg5syZEuO8vXv3hqurK1q2bIkXL14AKB3DBoDFixdLDF+oq6vj119/hZGRETcs8NdffyE6Ohrt2rXDnDlzuEUMAMDExASLFy8GAOzevbtabc3PzwcAKCsrV7rKTdkNnsq+PZibm8PGxga5ubmYM2cOMjIyuH0zMzPx008/QSQSAUCF32rmzp0LbW1t7mc3NzeJxxo2bMj97OLiAqB0tk1Fw1Kfs3PnTgDA0qVLYW5uzm1XUFDA9OnTYWNjg5iYGPz111/c+zDGoKqqKlGjQCDAlClT8Ouvv2L48OFVroN8XTT7hXBSU1Nx/fp1qKmpSYQNALi6umLNmjUICwvD48ePYWtrCwAICgoCUBrgFVm3bh3376SkJERHR0NVVRWOjo4f7Wtubs4FDAAEBAQAABwcHCq8L0eXLl2grKyMqKgopKSkSAQiH2VBzueeH6zcuPa6deswevRo3L59G7179+b+L54+fQpVVVU4Ozvj8uXLEn+EyrRt21bi57Il1QDA0tJS4rHys1sKCwtRr149Hq0qlZyc/P/t3WtIU/8fwPH3vKTZ6GbbSmdE0BIvQWRFEl6QSmeUmQ9EbIEi6gPpgsV8oCBSj5I0w8CgnghZywtCkMkmZmFSeUtlmJOS0jLEyNHFS/0fjJ2/+2/6s19lf8b39fCczzn7ng0++/L5fM85DA4O4uXlxd69e13GREdH09vby5MnT4iPj0ej0bBu3TrevXvH8ePHSUxMZP/+/YSEhODv78+JEyeW/PnC3yOSuiCpq6tjZmYGX19f8vLynPbba8XV1dVSIhsfHweQXuS7GHusSqVa0sqNsbExACorK6msrPzH2J9N6vYk+e3btwXfSfn161cAVq5cKW3bsmUL9fX1XLt2DZPJREdHB0qlkqSkJHJzcyktLQVsK2jm8/b2xs/Pb8HxzE/w8GsPmLJ/d7Ozs4SHhy8p1tfXl6tXr5Kfn8/g4CCDg4NcvnyZtWvXEhUVRXJyMvv27fvXYxKWh0jqgsTeIJ2amqK9vX3BuPv376PX6/H395dKDUtJQLOzs0uOhf82JXft2kVAQMCisYsly4XI5XLkcjlWq5UPHz6gUqmcYux/REql0mG7QqGgqKiIoqIip2OGhoYAUKvVDttdzdz/lPkN3djY2EVj7c1ggIiICB48eMDjx49pbW2lo6OD4eFhGhsbaWxsJDU1leLi4j86duHXiKQuALYyyqtXr1AoFLS2ti44k9ZqtVgsFgwGAzk5OVKys8/2/tfAwABms5nw8HAUCgVgS5QLzYzv3LnD+vXriYqKks59+PBh0tLSfsdlOtFoNHR2dvLy5UuXSd2eoO2rY378+EFPTw+fPn0iKirKKd5qtdLX14eHh4dTOWU52b9rHx8fLl269FPHrlixgtjYWOnPYHx8nLq6OsrLy6mpqSE9PZ1t27b99jELv4dolAoAGAwGwNa4W6w0kpycDEBNTQ1zc3NEREQAtlvtXbl58yYFBQU8fPiQwMBAAgIC+Pz5s1SLn29kZITCwkL0ej2enp5SLdhoNLo8t8Vi4cCBA2RkZEhNz58VExMDQFNTk9O+t2/f8uLFC+RyuXSdMpmMM2fOkJWVxZs3b5yOuX37NjMzM0RGRjqVU5ZTYGAgarWaiYkJuru7XcYUFhZy7NgxamtrAWhububQoUNSA9pOqVSSk5ODRqMBYHR09M8OXvglIqkLfPz4UbqR5+jRo4vGJiUl4eXlxdjYGEajEa1Wi0KhoLOzk6qqKoeGYktLC/fu3cPPz48jR44AoNPpANuKjPl3qFqtVqmUkZKSgqenJwkJCQQEBPDo0SNKS0sdHq41MTHBuXPnGBkZYc2aNQ41b1empqawWCyMjIw4bE9OTkYul1NXV+dwM5PVakWv1zM3N4dOp3Mo78TFxQG2NeD28hPYGrtXrlxBJpNx9uzZRcezHDIzMwE4f/48AwMDDvsMBgMGgwGz2Sz1R4KDg3n9+jUNDQ08e/bMIb63t5fh4WG8vb0JCQlZngsQ/hVRfhFoaGhgenoajUbjsPTNlQ0bNhAdHY3RaKS6upqDBw9SVlZGdnY2paWl1NbWEhwczOjoKL29vXh6elJSUiKVA06ePElXVxdNTU0kJCSwe/duvL296e7uZnJykvDwcKlJ6+PjQ0VFBVlZWVRVVVFfX09oaCizs7M8f/6cL1++sH37dqeZpSvNzc0UFBQQGBiIyWSStisUCkpKSsjPzycvL4+dO3eiUCh4+vQpk5OT7Nmzh5ycHIdznT59mra2Npqamujr6yM0NJT379/T09ODh4cHFy9e/KulF7u0tDT6+/u5e/cuKSkphISEsGnTJiwWCxaLBZlMRnFxsVRTDwoK4tSpU5SVlZGens6OHTvYuHEjExMTdHZ28v37d/R6vfRbCv+fRFIXpNKLfTb9T1JSUjAajXR0dDA0NERERAQNDQ1cv36dtrY2jEYjq1atIi4ujuzsbGkmCLZlhOXl5dTX12MwGOjq6mJ6eprNmzej0+nIzMzEx8dHig8LC6OxsZEbN27Q0tJCe3s7vr6+bN26lcTERFJTU39qqZ8rWq0WlUpFVVUVXV1dmM1mgoKCyMjIQKfTOYwHbM3HW7duUVFRgclkoqWlBaVSiVarJTMzk7CwsF8az+904cIFYmJiqKmpoa+vD7PZjEqlIj4+noyMDIffBiA3Nxe1Wi3N4vv7+1m9ejXR0dHodDoiIyP/0pUISyVePC0IguBGRE1dEATBjYikLgiC4EZEUhcEQXAjIqkLgiC4EZHUBUEQ3IhI6oIgCG5EJHVBEAQ3IpK6IAiCGxFJXRAEwY2IpC4IguBG/gPE2eOtpVYv3QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Accel.09miles',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_A09.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Brake.09miles</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(0, 15]</th>\n",
       "      <td>0.050589</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(15, 30]</th>\n",
       "      <td>0.090909</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(30, 45]</th>\n",
       "      <td>0.149020</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(45, 60]</th>\n",
       "      <td>0.090909</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(60, 75]</th>\n",
       "      <td>0.094340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(75, 621]</th>\n",
       "      <td>0.024590</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               NB_Claim\n",
       "Brake.09miles          \n",
       "(0, 15]        0.050589\n",
       "(15, 30]       0.090909\n",
       "(30, 45]       0.149020\n",
       "(45, 60]       0.090909\n",
       "(60, 75]       0.094340\n",
       "(75, 621]      0.024590"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Brake.09miles']=pd.cut(syn['Brake.09miles'],bins=[0,15,30,45,60,75,621])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Brake.09miles'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Brake.09miles',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_B09.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Insured.age</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(15, 25]</th>\n",
       "      <td>0.074653</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(25, 35]</th>\n",
       "      <td>0.061082</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(35, 45]</th>\n",
       "      <td>0.053188</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(45, 55]</th>\n",
       "      <td>0.050622</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(55, 65]</th>\n",
       "      <td>0.038005</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(65, 75]</th>\n",
       "      <td>0.029258</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(75, 85]</th>\n",
       "      <td>0.022139</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(85, 103]</th>\n",
       "      <td>0.014545</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             NB_Claim\n",
       "Insured.age          \n",
       "(15, 25]     0.074653\n",
       "(25, 35]     0.061082\n",
       "(35, 45]     0.053188\n",
       "(45, 55]     0.050622\n",
       "(55, 65]     0.038005\n",
       "(65, 75]     0.029258\n",
       "(75, 85]     0.022139\n",
       "(85, 103]    0.014545"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Insured.age']=pd.cut(syn['Insured.age'],bins=[15,25,35,45,55,65,75,85,103])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Insured.age'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Insured.age',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_Page.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Credit.score</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(420, 520]</th>\n",
       "      <td>0.070716</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(520, 620]</th>\n",
       "      <td>0.080947</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(620, 720]</th>\n",
       "      <td>0.070102</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(720, 820]</th>\n",
       "      <td>0.054206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(820, 900]</th>\n",
       "      <td>0.032822</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              NB_Claim\n",
       "Credit.score          \n",
       "(420, 520]    0.070716\n",
       "(520, 620]    0.080947\n",
       "(620, 720]    0.070102\n",
       "(720, 820]    0.054206\n",
       "(820, 900]    0.032822"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Credit.score']=pd.cut(syn['Credit.score'],bins=[420,520,620,720,820,900])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Credit.score'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Credit.score',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_credit.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Years.noclaims</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(0, 9]</th>\n",
       "      <td>0.070975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(9, 18]</th>\n",
       "      <td>0.052389</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(18, 27]</th>\n",
       "      <td>0.050891</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(27, 36]</th>\n",
       "      <td>0.042851</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(36, 45]</th>\n",
       "      <td>0.034574</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(45, 54]</th>\n",
       "      <td>0.030227</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(54, 63]</th>\n",
       "      <td>0.018032</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(63, 72]</th>\n",
       "      <td>0.019504</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(72, 79]</th>\n",
       "      <td>0.065574</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                NB_Claim\n",
       "Years.noclaims          \n",
       "(0, 9]          0.070975\n",
       "(9, 18]         0.052389\n",
       "(18, 27]        0.050891\n",
       "(27, 36]        0.042851\n",
       "(36, 45]        0.034574\n",
       "(45, 54]        0.030227\n",
       "(54, 63]        0.018032\n",
       "(63, 72]        0.019504\n",
       "(72, 79]        0.065574"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Years.noclaims']=pd.cut(syn['Years.noclaims'],bins=[0,9,18,27,36,45,54,63,72,79])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Years.noclaims'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Years.noclaims',fontsize=23)\n",
    "plt.xticks(rotation=45,fontsize=15)\n",
    "plt.savefig('re_hist_nclaim.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Territory</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(10.92, 19.0]</th>\n",
       "      <td>0.044536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(19.0, 27.0]</th>\n",
       "      <td>0.043044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(27.0, 35.0]</th>\n",
       "      <td>0.043882</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(35.0, 43.0]</th>\n",
       "      <td>0.042195</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(51.0, 59.0]</th>\n",
       "      <td>0.051108</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(59.0, 67.0]</th>\n",
       "      <td>0.046917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(67.0, 75.0]</th>\n",
       "      <td>0.055288</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(75.0, 83.0]</th>\n",
       "      <td>0.046764</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(83.0, 91.0]</th>\n",
       "      <td>0.035694</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               NB_Claim\n",
       "Territory              \n",
       "(10.92, 19.0]  0.044536\n",
       "(19.0, 27.0]   0.043044\n",
       "(27.0, 35.0]   0.043882\n",
       "(35.0, 43.0]   0.042195\n",
       "(51.0, 59.0]   0.051108\n",
       "(59.0, 67.0]   0.046917\n",
       "(67.0, 75.0]   0.055288\n",
       "(75.0, 83.0]   0.046764\n",
       "(83.0, 91.0]   0.035694"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "syn2['Territory']=pd.cut(syn['Territory'],bins=10)\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Territory'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NB_Claim</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Territory</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.033179</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>0.050117</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>0.043373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>0.046154</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>0.047601</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>0.037834</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>0.037534</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>0.055186</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.042342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>0.040582</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>0.051149</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>0.049657</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>0.039341</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>0.044343</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>0.039216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>0.036280</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>0.045849</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>43</th>\n",
       "      <td>0.043467</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>52</th>\n",
       "      <td>0.041843</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>54</th>\n",
       "      <td>0.062128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>57</th>\n",
       "      <td>0.059477</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>59</th>\n",
       "      <td>0.048656</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0.053698</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>61</th>\n",
       "      <td>0.050847</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62</th>\n",
       "      <td>0.046422</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>0.046886</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>0.048313</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>65</th>\n",
       "      <td>0.039394</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>66</th>\n",
       "      <td>0.049153</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>67</th>\n",
       "      <td>0.042785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>68</th>\n",
       "      <td>0.055370</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>69</th>\n",
       "      <td>0.058348</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>0.051920</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>0.065927</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>72</th>\n",
       "      <td>0.058170</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>73</th>\n",
       "      <td>0.054054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>74</th>\n",
       "      <td>0.050388</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75</th>\n",
       "      <td>0.049625</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>76</th>\n",
       "      <td>0.058675</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>77</th>\n",
       "      <td>0.055395</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>78</th>\n",
       "      <td>0.042735</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>79</th>\n",
       "      <td>0.041268</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>0.040532</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>81</th>\n",
       "      <td>0.037879</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>82</th>\n",
       "      <td>0.042139</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>83</th>\n",
       "      <td>0.050351</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>84</th>\n",
       "      <td>0.036050</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>85</th>\n",
       "      <td>0.031630</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>86</th>\n",
       "      <td>0.038932</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>0.037099</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>88</th>\n",
       "      <td>0.041020</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>89</th>\n",
       "      <td>0.029118</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>0.031893</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>91</th>\n",
       "      <td>0.043520</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           NB_Claim\n",
       "Territory          \n",
       "11         0.000000\n",
       "12         0.033179\n",
       "13         0.050117\n",
       "14         0.043373\n",
       "15         0.046154\n",
       "18         0.047601\n",
       "23         0.037834\n",
       "24         0.037534\n",
       "26         0.055186\n",
       "30         0.042342\n",
       "31         0.040582\n",
       "32         0.051149\n",
       "33         0.049657\n",
       "35         0.039341\n",
       "36         0.044343\n",
       "37         0.039216\n",
       "38         0.036280\n",
       "39         0.045849\n",
       "43         0.043467\n",
       "52         0.041843\n",
       "54         0.062128\n",
       "57         0.059477\n",
       "59         0.048656\n",
       "60         0.053698\n",
       "61         0.050847\n",
       "62         0.046422\n",
       "63         0.046886\n",
       "64         0.048313\n",
       "65         0.039394\n",
       "66         0.049153\n",
       "67         0.042785\n",
       "68         0.055370\n",
       "69         0.058348\n",
       "70         0.051920\n",
       "71         0.065927\n",
       "72         0.058170\n",
       "73         0.054054\n",
       "74         0.050388\n",
       "75         0.049625\n",
       "76         0.058675\n",
       "77         0.055395\n",
       "78         0.042735\n",
       "79         0.041268\n",
       "80         0.040532\n",
       "81         0.037879\n",
       "82         0.042139\n",
       "83         0.050351\n",
       "84         0.036050\n",
       "85         0.031630\n",
       "86         0.038932\n",
       "87         0.037099\n",
       "88         0.041020\n",
       "89         0.029118\n",
       "90         0.031893\n",
       "91         0.043520"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "table = pd.pivot_table(syn, values=['NB_Claim'], index=['Territory'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=23)\n",
    "plt.xlabel('Territory',fontsize=23)\n",
    "plt.xticks(rotation='horizontal',fontsize=15)\n",
    "x=[11,14,23,30,33,37,43,57,61,64,67,70,73, 76,79,82,85,88,91]\n",
    "N = len(x)\n",
    "x2 = [0,3,6,9,12,15,18,21,24,27,30,33,36,39,42,45,48,51,54]\n",
    "plt.xticks(x2, x)\n",
    "\n",
    "plt.savefig('re_hist_terr.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "syn2['Credit.score']=pd.cut(syn['Credit.score'],bins=[420,520,620,720,820,900])\n",
    "table = pd.pivot_table(syn2, values=['NB_Claim'], index=['Credit.score'],aggfunc=np.mean)\n",
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "table.plot(kind='bar',legend=None)\n",
    "plt.yticks([], [])\n",
    "plt.ylabel('Averaged claim count',fontsize=20)\n",
    "plt.xlabel('Annual.pct.driven',fontsize=20)\n",
    "plt.xticks(rotation='horizontal')\n",
    "plt.savefig('hist_pdriven.pdf',bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

